Four-loop Standard Model effective potential at leading order in QCD

The leading QCD part of the four-loop contribution to the effective potential for the Standard Model Higgs field is found. As a byproduct, I also find the corresponding contribution to the four-loop beta function of the Higgs self-interaction coupling.

==> anc/V4MSbar.txt <==
(* 
   This is the list of 50 coefficients appearing in eq. (4.38) of the paper 
   "Four-loop Standard Model effective potential at leading order in QCD"
   by Stephen P. Martin. The notation should be obvious from the paper.
   The constants have numerical values:
   pi = 3.141592653589793
   ln2 = 0.6931471805599453
   zeta3 = 1.2020569031595942
   zeta5 = 1.0369277551433699
   a4 = 0.5174790616738994
   a5 = 0.5084005792422687
   
   This	file can be read into Mathematica.
*)

V4MSbar[CF^2, 0] = 8971/4 + 18432*a4 + 768*ln2^4 - 768*ln2^2*pi^2 - 
     (3143*pi^4)/15 + (68*pi^6)/189 + 7392*zeta3 + 32*zeta3^2 + 3184*zeta5
 
V4MSbar[CF^2, 1] = -3062/3 - 3072*a4 - 128*ln2^4 + 128*ln2^2*pi^2 + 
     (80*pi^4)/3 - 1968*zeta3 + 160*zeta5
 
V4MSbar[CF^2, 2] = 144 + 288*zeta3
 
V4MSbar[CF^2, 3] = -120
 
V4MSbar[CF^2, 4] = 72
 
V4MSbar[CF*CG, 0] = -38345/54 - (24064*a4)/9 + (11264*a5)/3 - 
     (3008*ln2^4)/27 - (1408*ln2^5)/45 + (3008*ln2^2*pi^2)/27 + 
     (1408*ln2^3*pi^2)/27 + (7945*pi^4)/162 + (8624*ln2*pi^4)/135 - 
     (50*pi^6)/189 - (622*zeta3)/9 + 996*zeta3^2 - 7552*zeta5
 
V4MSbar[CF*CG, 1] = -15713/18 - (1024*a4)/3 - (128*ln2^4)/9 + 
     (128*ln2^2*pi^2)/9 + (80*pi^4)/27 - (5176*zeta3)/3 + 720*zeta5
 
V4MSbar[CF*CG, 2] = 3665/3 + 32*zeta3
 
V4MSbar[CF*CG, 3] = -486
 
V4MSbar[CF*CG, 4] = 66
 
V4MSbar[CG^2, 0] = 18427223/5832 - (29440*a4)/9 - (5632*a5)/3 - 
     (3680*ln2^4)/27 + (704*ln2^5)/45 + (3680*ln2^2*pi^2)/27 - 
     (704*ln2^3*pi^2)/27 + (21587*pi^4)/810 - (4312*ln2*pi^4)/135 - 
     (25*pi^6)/189 - (20234*zeta3)/27 - 548*zeta3^2 + 2560*zeta5
 
V4MSbar[CG^2, 1] = -1322545/486 + (2816*a4)/3 + (352*ln2^4)/9 - 
     (352*ln2^2*pi^2)/9 - (220*pi^4)/27 + (10744*zeta3)/9 - 520*zeta5
 
V4MSbar[CG^2, 2] = 26486/27 - 88*zeta3
 
V4MSbar[CG^2, 3] = -4682/27
 
V4MSbar[CG^2, 4] = 121/9
 
V4MSbar[CF*TF, 0] = -10400/27 + (38912*a4)/9 + (4096*a5)/3 + 
     (4864*ln2^4)/27 - (512*ln2^5)/45 - (4864*ln2^2*pi^2)/27 + 
     (512*ln2^3*pi^2)/27 - (21248*pi^4)/405 + (3136*ln2*pi^4)/135 + 
     3616*zeta3 - 3392*zeta5
 
V4MSbar[CF*TF, 1] = 576 - 1152*zeta3
 
V4MSbar[CF*TF, 2] = -288
 
V4MSbar[CF*TF, 3] = 0
 
V4MSbar[CF*TF, 4] = 0
 
V4MSbar[CG*TF, 0] = -54200/27 + (54272*a4)/9 - (2048*a5)/3 + 
     (6784*ln2^4)/27 + (256*ln2^5)/45 - (6784*ln2^2*pi^2)/27 - 
     (256*ln2^3*pi^2)/27 - (30434*pi^4)/405 - (1568*ln2*pi^4)/135 - 
     (4*pi^6)/27 + (18032*zeta3)/3 - 152*zeta3^2 + 2016*zeta5
 
V4MSbar[CG*TF, 1] = 3664/3 - 352*zeta3 - 160*zeta5
 
V4MSbar[CG*TF, 2] = -176
 
V4MSbar[CG*TF, 3] = 0
 
V4MSbar[CG*TF, 4] = 0
 
V4MSbar[CF*nq*TF, 0] = -115483/108 - (22528*a4)/9 - (4096*a5)/3 - 
     (2816*ln2^4)/27 + (512*ln2^5)/45 + (2816*ln2^2*pi^2)/27 - 
     (512*ln2^3*pi^2)/27 + (12958*pi^4)/405 - (3136*ln2*pi^4)/135 - 
     (11848*zeta3)/9 + 1712*zeta5
 
V4MSbar[CF*nq*TF, 1] = 8600/9 + (2048*a4)/3 + (256*ln2^4)/9 - 
     (256*ln2^2*pi^2)/9 - (944*pi^4)/135 + (1760*zeta3)/3
 
V4MSbar[CF*nq*TF, 2] = -1354/3 + 32*zeta3
 
V4MSbar[CF*nq*TF, 3] = 144
 
V4MSbar[CF*nq*TF, 4] = -24
 
V4MSbar[CG*nq*TF, 0] = -1637429/1458 + (11264*a4)/9 + (2048*a5)/3 + 
     (1408*ln2^4)/27 - (256*ln2^5)/45 - (1408*ln2^2*pi^2)/27 + 
     (256*ln2^3*pi^2)/27 - (4571*pi^4)/405 + (1568*ln2*pi^4)/135 - 
     (10720*zeta3)/27 - 672*zeta5
 
V4MSbar[CG*nq*TF, 1] = 283052/243 - (1024*a4)/3 - (128*ln2^4)/9 + 
     (128*ln2^2*pi^2)/9 + (544*pi^4)/135 + (1424*zeta3)/9
 
V4MSbar[CG*nq*TF, 2] = -13904/27 - 64*zeta3
 
V4MSbar[CG*nq*TF, 3] = 2984/27
 
V4MSbar[CG*nq*TF, 4] = -88/9
 
V4MSbar[TF^2, 0] = -1024/45 - (64*pi^4)/15 + (4864*zeta3)/15
 
V4MSbar[TF^2, 1] = 0
 
V4MSbar[TF^2, 2] = 0
 
V4MSbar[TF^2, 3] = 0
 
V4MSbar[TF^2, 4] = 0
 
V4MSbar[nq*TF^2, 0] = 3232/9 + (256*pi^4)/45 - (1664*zeta3)/3
 
V4MSbar[nq*TF^2, 1] = -704/3 + 256*zeta3
 
V4MSbar[nq*TF^2, 2] = 64
 
V4MSbar[nq*TF^2, 3] = 0
 
V4MSbar[nq*TF^2, 4] = 0
 
V4MSbar[nq^2*TF^2, 0] = 26932/729 - (56*pi^4)/45 + (5248*zeta3)/27
 
V4MSbar[nq^2*TF^2, 1] = -18824/243 - (896*zeta3)/9
 
V4MSbar[nq^2*TF^2, 2] = 1424/27
 
V4MSbar[nq^2*TF^2, 3] = -416/27
 
V4MSbar[nq^2*TF^2, 4] = 16/9


==> anc/V4bare.txt <==
(* 
   This is the list of 130 coefficients appearing in eq. (3.14) of the paper 
   "Four-loop Standard Model effective potential at leading order in QCD"
   by Stephen P. Martin. The notation is obvious from the paper.

   This file can be read into Mathematica.
*)


V4B[CF^2, A^4] = ((-2 + d)^3*(-86389771552 + 283778509792*d - 
       431849422028*d^2 + 405347890080*d^3 - 263498733397*d^4 + 
       126103292933*d^5 - 45971720164*d^6 + 12969679052*d^7 - 
       2831520721*d^8 + 470802177*d^9 - 57604298*d^10 + 4877422*d^11 - 
       254464*d^12 + 6144*d^13))/(1536*(-5 + d)*(-4 + d)^4*(-3 + d)^3*
      (-7 + 2*d)^2*(-11 + 3*d))
 
V4B[CF^2, A*I40] = -((-2 + d)*(24150528 - 69782208*d + 93703040*d^2 - 
        76492520*d^3 + 41554246*d^4 - 15508735*d^5 + 3987958*d^6 - 
        692972*d^7 + 77556*d^8 - 5037*d^9 + 144*d^10))/
     (32*(-5 + d)*(-4 + d)^2*(-3 + d)^2*(-7 + 2*d)*(-11 + 3*d))
 
V4B[CF^2, A*I42] = ((-2 + d)*(-11788566016 + 31874553664*d - 
       34791083328*d^2 + 16892208504*d^3 + 584578776*d^4 - 5920766142*d^5 + 
       3985132864*d^6 - 1495794490*d^7 + 363977433*d^8 - 58911249*d^9 + 
       6158655*d^10 - 377919*d^11 + 10368*d^12))/(96*(-4 + d)^3*(-3 + d)^2*
      (-7 + 2*d)^2*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CF^2, I51] = ((-5 + 2*d)*(191930112 - 648811680*d + 948126720*d^2 - 
       792737404*d^3 + 421298408*d^4 - 148949729*d^5 + 35489631*d^6 - 
       5620533*d^7 + 564531*d^8 - 32286*d^9 + 790*d^10))/
     (256*(-4 + d)^4*(-3 + d)^2*(-7 + 2*d)^2)
 
V4B[CF^2, I53] = -((-5 + 2*d)*(616174848 - 1841335520*d + 2454130944*d^2 - 
        1921285188*d^3 + 978332440*d^4 - 338476901*d^5 + 80539134*d^6 - 
        13005857*d^7 + 1362953*d^8 - 83610*d^9 + 2277*d^10))/
     (24*(-4 + d)^3*(-3 + d)^2*(-7 + 2*d)^2*(-11 + 3*d))
 
V4B[CF^2, I60] = (-320896 + 613216*d - 486542*d^2 + 209075*d^3 - 52700*d^4 + 
      7796*d^5 - 626*d^6 + 21*d^7)/(3*(-5 + d)*(-4 + d)^2*(-11 + 3*d))
 
V4B[CF^2, I62] = -(-212400 + 435400*d - 373350*d^2 + 173271*d^3 - 47005*d^4 + 
       7458*d^5 - 641*d^6 + 23*d^7)/(4*(-4 + d)^3*(-7 + 2*d))
 
V4B[CF^2, I63] = (7569728 - 27308544*d + 38112360*d^2 - 28169952*d^3 + 
      12306438*d^4 - 3276648*d^5 + 515785*d^6 - 41955*d^7 + 918*d^8 + 54*d^9)/
     (18*(-4 + d)^2*(-7 + 2*d)^2*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CF^2, I64] = 0
 
V4B[CF^2, I72] = (208224 - 387168*d + 291788*d^2 - 113780*d^3 + 24149*d^4 - 
      2636*d^5 + 115*d^6)/(4*(-4 + d)*(-3 + d)*(-7 + 2*d))
 
V4B[CF^2, I73] = (3680 + 256*d - 3436*d^2 + 1252*d^3 + 139*d^4 - 116*d^5 + 
      13*d^6)/(4*(-4 + d)*(-7 + 2*d)^2)
 
V4B[CF^2, I84] = 0
 
V4B[CF^2, I93] = (-27376 + 37752*d - 19814*d^2 + 4965*d^3 - 594*d^4 + 27*d^5)/
     (3*(-4 + d)*(-7 + 2*d))
 
V4B[CF*CG, A^4] = -((-2 + d)^3*(3153515232 - 4378588192*d - 1207945932*d^2 + 
        6853206688*d^3 - 6814157013*d^4 + 3685352325*d^5 - 1264731108*d^6 + 
        288075724*d^7 - 43550673*d^8 + 4204673*d^9 - 234570*d^10 + 
        5742*d^11))/(1024*(-5 + d)*(-4 + d)^4*(-3 + d)^3*(-7 + 2*d)^2*
      (-11 + 3*d))
 
V4B[CF*CG, A*I40] = ((-2 + d)*(-110662144 + 274995904*d - 291910976*d^2 + 
       171113224*d^3 - 59051950*d^4 + 11318611*d^5 - 706942*d^6 - 
       173060*d^7 + 44508*d^8 - 4119*d^9 + 144*d^10))/
     (64*(-5 + d)*(-4 + d)^2*(-3 + d)^2*(-7 + 2*d)*(-11 + 3*d))
 
V4B[CF*CG, A*I42] = -((-2 + d)*(-3897455104 + 15418149056*d - 
        27183167488*d^2 + 28665375816*d^3 - 20500567328*d^4 + 
        10712408822*d^5 - 4300767686*d^6 + 1366446202*d^7 - 345208483*d^8 + 
        67833370*d^9 - 9898808*d^10 + 997710*d^11 - 61407*d^12 + 1728*d^13))/
     (64*(-4 + d)^3*(-3 + d)^2*(-1 + d)*(-7 + 2*d)^2*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CF*CG, I51] = -((-5 + 2*d)*(1740561664 - 5188230624*d + 6868007936*d^2 - 
        5315830132*d^3 + 2663155128*d^4 - 901857187*d^5 + 208894365*d^6 - 
        32639263*d^7 + 3286553*d^8 - 192090*d^9 + 4930*d^10))/
     (512*(-4 + d)^4*(-3 + d)^2*(-7 + 2*d)^2)
 
V4B[CF*CG, I53] = ((-5 + 2*d)*(-675266304 + 2842704800*d - 5264965280*d^2 + 
       5683837612*d^3 - 3984440780*d^4 + 1907958683*d^5 - 637624505*d^6 + 
       148824501*d^7 - 23781030*d^8 + 2477053*d^9 - 151245*d^10 + 4095*d^11))/
     (48*(-4 + d)^3*(-3 + d)^2*(-1 + d)*(-7 + 2*d)^2*(-11 + 3*d))
 
V4B[CF*CG, I60] = -(-391296 + 755376*d - 605888*d^2 + 263086*d^3 - 
       66918*d^4 + 9969*d^5 - 804*d^6 + 27*d^7)/(3*(-5 + d)*(-4 + d)^2*
      (-11 + 3*d))
 
V4B[CF*CG, I62] = (1544848 - 4546440*d + 5453818*d^2 - 3538391*d^3 + 
      1370804*d^4 - 326649*d^5 + 46929*d^6 - 3724*d^7 + 125*d^8)/
     (8*(-4 + d)^3*(-1 + d)*(-7 + 2*d))
 
V4B[CF*CG, I63] = (-18913824 + 50961280*d - 59690396*d^2 + 39826252*d^3 - 
      16631927*d^4 + 4486007*d^5 - 775023*d^6 + 81499*d^7 - 4599*d^8 + 
      99*d^9)/(6*(-4 + d)^2*(-7 + 2*d)^2*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CF*CG, I64] = 0
 
V4B[CF*CG, I72] = -(865696 - 1560768*d + 1141684*d^2 - 433132*d^3 + 
       89679*d^4 - 9572*d^5 + 409*d^6)/(8*(-4 + d)*(-3 + d)*(-7 + 2*d))
 
V4B[CF*CG, I73] = (717408 - 1238848*d + 862340*d^2 - 308716*d^3 + 59551*d^4 - 
      5796*d^5 + 217*d^6)/(8*(-4 + d)*(-7 + 2*d)^2)
 
V4B[CF*CG, I84] = 0
 
V4B[CF*CG, I93] = -(-27376 + 37752*d - 19814*d^2 + 4965*d^3 - 594*d^4 + 
       27*d^5)/(2*(-4 + d)*(-7 + 2*d))
 
V4B[CG^2, A^4] = -((-2 + d)^3*(-1771899808 + 4379877728*d - 4714859708*d^2 + 
        2894436512*d^3 - 1116110649*d^4 + 282810729*d^5 - 49326004*d^6 + 
        6729916*d^7 - 902373*d^8 + 116245*d^9 - 10130*d^10 + 390*d^11))/
     (1024*(-5 + d)*(-4 + d)^4*(-3 + d)^3*(-7 + 2*d)^2*(-11 + 3*d))
 
V4B[CG^2, A*I40] = -((-2 + d)*(-8 + 3*d)*(8425792 - 18388960*d + 
        17205016*d^2 - 9023478*d^3 + 2904083*d^4 - 587678*d^5 + 73052*d^6 - 
        5100*d^7 + 153*d^8))/(64*(-5 + d)*(-4 + d)^2*(-3 + d)^2*(-7 + 2*d)*
      (-11 + 3*d))
 
V4B[CG^2, A*I42] = -((-2 + d)*(-8 + 3*d)*(910576320 - 3394939008*d + 
        5466805544*d^2 - 5051421344*d^3 + 2981712798*d^4 - 1177811574*d^5 + 
        315217146*d^6 - 56154687*d^7 + 6264178*d^8 - 369568*d^9 + 4590*d^10 + 
        405*d^11))/(192*(-4 + d)^3*(-3 + d)^2*(-1 + d)*(-7 + 2*d)^2*
      (-11 + 3*d)*(-10 + 3*d))
 
V4B[CG^2, I51] = ((-5 + 2*d)*(-8 + 3*d)*(-96789472 + 247417632*d - 
       277210964*d^2 + 178739184*d^3 - 73088851*d^4 + 19648397*d^5 - 
       3469647*d^6 + 387553*d^7 - 24794*d^8 + 690*d^9))/
     (512*(-4 + d)^4*(-3 + d)^2*(-7 + 2*d)^2)
 
V4B[CG^2, I53] = -((-5 + 2*d)*(5045117440 - 21289891776*d + 39804636768*d^2 - 
        43842247816*d^3 + 31791796980*d^4 - 16020539286*d^5 + 
        5757259665*d^6 - 1486291675*d^7 + 273188009*d^8 - 34766920*d^9 + 
        2893443*d^10 - 140175*d^11 + 2943*d^12))/(48*(-4 + d)^3*(-3 + d)^2*
      (-1 + d)*(-7 + 2*d)^2*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CG^2, I60] = (-461696 + 897536*d - 725234*d^2 + 317097*d^3 - 81136*d^4 + 
      12142*d^5 - 982*d^6 + 33*d^7)/(12*(-5 + d)*(-4 + d)^2*(-11 + 3*d))
 
V4B[CG^2, I62] = -(666224 - 1949320*d + 2322534*d^2 - 1495885*d^3 + 
       575264*d^4 - 136093*d^5 + 19415*d^6 - 1530*d^7 + 51*d^8)/
     (8*(-4 + d)^3*(-1 + d)*(-7 + 2*d))
 
V4B[CG^2, I63] = -(-7367520 + 21218352*d - 26201596*d^2 + 18204560*d^3 - 
       7818787*d^4 + 2137811*d^5 - 367009*d^6 + 37073*d^7 - 1863*d^8 + 
       27*d^9)/(18*(-4 + d)^2*(-7 + 2*d)^2*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CG^2, I64] = -((-2 + d)*(-115120 + 245894*d - 185665*d^2 + 65436*d^3 - 
        11028*d^4 + 720*d^5))/(4*(-4 + d)*(-1 + d)*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CG^2, I72] = (328736 - 586800*d + 424948*d^2 - 159676*d^3 + 32765*d^4 - 
      3468*d^5 + 147*d^6)/(8*(-4 + d)*(-3 + d)*(-7 + 2*d))
 
V4B[CG^2, I73] = -(360544 - 619296*d + 429452*d^2 - 153732*d^3 + 29845*d^4 - 
       2956*d^5 + 115*d^6)/(8*(-4 + d)*(-7 + 2*d)^2)
 
V4B[CG^2, I84] = (3*(-2 + d)*(-11 + 3*d)*(-18 + 5*d))/(2*(-3 + d))
 
V4B[CG^2, I93] = (-27376 + 37752*d - 19814*d^2 + 4965*d^3 - 594*d^4 + 27*d^5)/
     (6*(-4 + d)*(-7 + 2*d))
 
V4B[CF*TF, A^4] = ((-2 + d)^3*(-78636 + 148200*d - 121831*d^2 + 56087*d^3 - 
       15404*d^4 + 2495*d^5 - 219*d^6 + 8*d^7))/(3*(-7 + d)*(-6 + d)*(-5 + d)*
      (-4 + d)^2*(-3 + d)^2)
 
V4B[CF*TF, A*I40] = ((-2 + d)*(-142976 + 442928*d - 554680*d^2 + 385790*d^3 - 
       169571*d^4 + 49837*d^5 - 9856*d^6 + 1258*d^7 - 93*d^8 + 3*d^9))/
     (2*(-7 + d)*(-6 + d)*(-5 + d)*(-4 + d)^2*(-3 + d)*(-1 + d))
 
V4B[CF*TF, A*I42] = (-2*(-2 + d)^2*(7480 - 17313*d + 16264*d^2 - 7957*d^3 + 
       2138*d^4 - 299*d^5 + 17*d^6))/(3*(-4 + d)^2*(-3 + d)*(-1 + d)*
      (-7 + 2*d))
 
V4B[CF*TF, I51] = (-2*(-2 + d)*(-5 + 2*d)*(-616 + 933*d - 531*d^2 + 144*d^3 - 
       19*d^4 + d^5))/(3*(-4 + d)^2*(-3 + d)*(-1 + d))
 
V4B[CF*TF, I53] = (16*(-2 + d)*(-5 + 2*d)*(196 - 304*d + 164*d^2 - 37*d^3 + 
       3*d^4))/(3*(-4 + d)^2*(-1 + d)*(-11 + 3*d))
 
V4B[CF*TF, I60] = (-2*(-2016 + 284*d + 2660*d^2 - 1923*d^3 + 529*d^4 - 
       65*d^5 + 3*d^6))/(3*(-7 + d)*(-5 + d)*(-4 + d)*(-1 + d))
 
V4B[CF*TF, I62] = (2*(-2 + d)*(164 - 224*d + 98*d^2 - 17*d^3 + d^4))/
     ((-4 + d)^2*(-1 + d))
 
V4B[CF*TF, I63] = 0
 
V4B[CF*TF, I64] = (2*(-2 + d)*(-10 + 3*d)*(16 - 7*d + d^2))/
     ((-4 + d)*(-11 + 3*d))
 
V4B[CF*TF, I72] = 0
 
V4B[CF*TF, I73] = 0
 
V4B[CF*TF, I84] = 0
 
V4B[CF*TF, I93] = 0
 
V4B[CG*TF, A^4] = ((-2 + d)^3*(-1367316 + 1701446*d - 779843*d^2 + 
       276212*d^3 - 179395*d^4 + 97984*d^5 - 30345*d^6 + 5236*d^7 - 477*d^8 + 
       18*d^9))/(12*(-7 + d)*(-5 + d)*(-4 + d)^2*(-3 + d)*(-1 + d)*(-9 + 2*d)*
      (-13 + 3*d)*(-11 + 3*d))
 
V4B[CG*TF, A*I40] = ((-2 + d)*(-8 + 3*d)*(2533752 - 6170888*d + 6121011*d^2 - 
       3292849*d^3 + 1064492*d^4 - 213750*d^5 + 26227*d^6 - 1809*d^7 + 
       54*d^8))/(6*(-7 + d)*(-5 + d)*(-4 + d)^2*(-1 + d)*(-9 + 2*d)*
      (-13 + 3*d)*(-11 + 3*d))
 
V4B[CG*TF, A*I42] = ((-2 + d)*(9633600 - 37182744*d + 61217732*d^2 - 
       57295554*d^3 + 33997561*d^4 - 13425600*d^5 + 3585007*d^6 - 
       640758*d^7 + 73508*d^8 - 4896*d^9 + 144*d^10))/
     (6*(-5 + d)*(-4 + d)^2*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-11 + 3*d)*
      (-10 + 3*d))
 
V4B[CG*TF, I51] = ((-2 + d)*(-5 + 2*d)*(-2016 + 2588*d - 1261*d^2 + 300*d^3 - 
       37*d^4 + 2*d^5))/(6*(-4 + d)^2*(-1 + d)*(-9 + 2*d))
 
V4B[CG*TF, I53] = (-4*(-5 + 2*d)*(3904 - 8952*d + 8454*d^2 - 4176*d^3 + 
       1132*d^4 - 159*d^5 + 9*d^6))/(3*(-4 + d)^2*(-1 + d)*(-11 + 3*d)*
      (-10 + 3*d))
 
V4B[CG*TF, I60] = (3081456 - 1532232*d - 5984584*d^2 + 8511336*d^3 - 
      5105195*d^4 + 1718017*d^5 - 348138*d^6 + 42254*d^7 - 2835*d^8 + 81*d^9)/
     (9*(-7 + d)*(-5 + d)*(-4 + d)^2*(-1 + d)*(-13 + 3*d)*(-11 + 3*d))
 
V4B[CG*TF, I62] = -((-15336 + 34716*d - 31708*d^2 + 15265*d^3 - 4213*d^4 + 
       670*d^5 - 57*d^6 + 2*d^7)/((-5 + d)*(-4 + d)^2*(-1 + d)*(-9 + 2*d)))
 
V4B[CG*TF, I63] = (8*(-3 + d)*(-648 + 692*d - 239*d^2 + 27*d^3))/
     (9*(-4 + d)*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CG*TF, I64] = -((3456 - 8344*d + 7972*d^2 - 3904*d^3 + 1051*d^4 - 
       150*d^5 + 9*d^6)/((-4 + d)*(-1 + d)*(-11 + 3*d)*(-10 + 3*d)))
 
V4B[CG*TF, I72] = (-8*(-3 + d))/((-4 + d)*(-9 + 2*d))
 
V4B[CG*TF, I73] = 0
 
V4B[CG*TF, I84] = 0
 
V4B[CG*TF, I93] = 0
 
V4B[CF*nq*TF, A^4] = 0
 
V4B[CF*nq*TF, A*I40] = 0
 
V4B[CF*nq*TF, A*I42] = (2*(-2 + d)^2*(-408 + 721*d - 539*d^2 + 208*d^3 - 
       40*d^4 + 3*d^5))/((-4 + d)^2*(-1 + d)*(-7 + 2*d))
 
V4B[CF*nq*TF, I51] = 0
 
V4B[CF*nq*TF, I53] = (-16*(-2 + d)*(-5 + 2*d)*(196 - 304*d + 164*d^2 - 
       37*d^3 + 3*d^4))/(3*(-4 + d)^2*(-1 + d)*(-11 + 3*d))
 
V4B[CF*nq*TF, I60] = 0
 
V4B[CF*nq*TF, I62] = (-2*(-2 + d)*(164 - 224*d + 98*d^2 - 17*d^3 + d^4))/
     ((-4 + d)^2*(-1 + d))
 
V4B[CF*nq*TF, I63] = 0
 
V4B[CF*nq*TF, I64] = (-2*(-2 + d)*(-10 + 3*d)*(16 - 7*d + d^2))/
     ((-4 + d)*(-11 + 3*d))
 
V4B[CF*nq*TF, I72] = 0
 
V4B[CF*nq*TF, I73] = 0
 
V4B[CF*nq*TF, I84] = 0
 
V4B[CF*nq*TF, I93] = 0
 
V4B[CG*nq*TF, A^4] = 0
 
V4B[CG*nq*TF, A*I40] = 0
 
V4B[CG*nq*TF, A*I42] = ((-2 + d)*(-8 + 3*d)*(-164 + 216*d - 87*d^2 + 11*d^3))/
     (3*(-4 + d)^2*(-1 + d)*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CG*nq*TF, I51] = 0
 
V4B[CG*nq*TF, I53] = (4*(-5 + 2*d)*(3904 - 8952*d + 8454*d^2 - 4176*d^3 + 
       1132*d^4 - 159*d^5 + 9*d^6))/(3*(-4 + d)^2*(-1 + d)*(-11 + 3*d)*
      (-10 + 3*d))
 
V4B[CG*nq*TF, I60] = 0
 
V4B[CG*nq*TF, I62] = ((-2 + d)*(164 - 224*d + 98*d^2 - 17*d^3 + d^4))/
     ((-4 + d)^2*(-1 + d))
 
V4B[CG*nq*TF, I63] = (-8*(-3 + d)*(-648 + 692*d - 239*d^2 + 27*d^3))/
     (9*(-4 + d)*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CG*nq*TF, I64] = (3456 - 8344*d + 7972*d^2 - 3904*d^3 + 1051*d^4 - 
      150*d^5 + 9*d^6)/((-4 + d)*(-1 + d)*(-11 + 3*d)*(-10 + 3*d))
 
V4B[CG*nq*TF, I72] = 0
 
V4B[CG*nq*TF, I73] = 0
 
V4B[CG*nq*TF, I84] = 0
 
V4B[CG*nq*TF, I93] = 0
 
V4B[TF^2, A^4] = (4*(-2 + d)^4*(818 - 864*d + 295*d^2 - 41*d^3 + 2*d^4))/
     ((-9 + d)*(-7 + d)*(-6 + d)*(-5 + d)*(-4 + d)*(-3 + d)*(-1 + d))
 
V4B[TF^2, A*I40] = (2*(-2 + d)*(-8 + 3*d)*(284 + 322*d - 446*d^2 + 154*d^3 - 
       21*d^4 + d^5))/((-9 + d)*(-7 + d)*(-6 + d)*(-5 + d)*(-4 + d)*(-1 + d))
 
V4B[TF^2, A*I42] = (-2*(-3 + d)*(-2 + d)^2*(-9 + 2*d)*(-8 + 3*d))/
     ((-5 + d)*(-4 + d)*(-1 + d)*(-7 + 2*d))
 
V4B[TF^2, I51] = 0
 
V4B[TF^2, I53] = 0
 
V4B[TF^2, I60] = (4*(168 - 484*d + 122*d^2 + 39*d^3 - 14*d^4 + d^5))/
     (3*(-9 + d)*(-7 + d)*(-5 + d)*(-1 + d))
 
V4B[TF^2, I62] = (-4*(-2 + d)*(-2 + 16*d - 8*d^2 + d^3))/
     ((-5 + d)*(-4 + d)*(-1 + d))
 
V4B[TF^2, I63] = 0
 
V4B[TF^2, I64] = (4*(-2 + d)^2*(-10 + 3*d))/((-1 + d)*(-11 + 3*d))
 
V4B[TF^2, I72] = 0
 
V4B[TF^2, I73] = 0
 
V4B[TF^2, I84] = 0
 
V4B[TF^2, I93] = 0
 
V4B[nq*TF^2, A^4] = 0
 
V4B[nq*TF^2, A*I40] = 0
 
V4B[nq*TF^2, A*I42] = (2*(-3 + d)*(-2 + d)^2*(-9 + 2*d)*(-8 + 3*d))/
     ((-5 + d)*(-4 + d)*(-1 + d)*(-7 + 2*d))
 
V4B[nq*TF^2, I51] = 0
 
V4B[nq*TF^2, I53] = 0
 
V4B[nq*TF^2, I60] = 0
 
V4B[nq*TF^2, I62] = (4*(-2 + d)*(-2 + 16*d - 8*d^2 + d^3))/
     ((-5 + d)*(-4 + d)*(-1 + d))
 
V4B[nq*TF^2, I63] = 0
 
V4B[nq*TF^2, I64] = (-8*(-2 + d)^2*(-10 + 3*d))/((-1 + d)*(-11 + 3*d))
 
V4B[nq*TF^2, I72] = 0
 
V4B[nq*TF^2, I73] = 0
 
V4B[nq*TF^2, I84] = 0
 
V4B[nq*TF^2, I93] = 0
 
V4B[nq^2*TF^2, A^4] = 0
 
V4B[nq^2*TF^2, A*I40] = 0
 
V4B[nq^2*TF^2, A*I42] = 0
 
V4B[nq^2*TF^2, I51] = 0
 
V4B[nq^2*TF^2, I53] = 0
 
V4B[nq^2*TF^2, I60] = 0
 
V4B[nq^2*TF^2, I62] = 0
 
V4B[nq^2*TF^2, I63] = 0
 
V4B[nq^2*TF^2, I64] = (4*(-2 + d)^2*(-10 + 3*d))/((-1 + d)*(-11 + 3*d))
 
V4B[nq^2*TF^2, I72] = 0
 
V4B[nq^2*TF^2, I73] = 0
 
V4B[nq^2*TF^2, I84] = 0
 
V4B[nq^2*TF^2, I93] = 0

